Mori-Zwanzig formalism for general relativity: a new approach to the averaging problem

Cosmology relies on a coarse-grained description of the universe, assumed to be valid on large length scales. However, the nonlinearity of general relativity makes coarse-graining extremely difficult. We here address this problem by extending the Mori-Zwanzig projection operator formalism, a highly successful coarse-graining method from statistical mechanics, towards general relativity. Using the Buchert equations, we derive a new dynamic equation for the Hubble parameter which captures the effects of averaging through a memory function. This gives an empirical prediction for the cosmic jerk.

==> anc/fig1.tex <==
%<|>
%\the\linewidth
%Volle Breite: 510pt
%Einzelspalte:246pt
%
\documentclass[crop,tikz,10pt]{standalone}
%\usefonttheme{serif}%\usefonttheme{default}
\usepackage[ngerman]{babel}
\usepackage[ansinew]{inputenc} 
\usepackage{amsmath,amsfonts,amssymb} 
\usepackage{pgfpages}
\usepackage{pgfplots}
\pgfplotsset{compat=1.17}
\usepackage{graphicx}
\usetikzlibrary{calc,positioning,arrows.meta,shapes.arrows,mindmap,trees,shapes.geometric,decorations,decorations.pathmorphing,decorations.pathreplacing,decorations.shapes,fit,datavisualization}
\usepackage{calc}
\usepackage[none]{hyphenat}
\usepackage{setspace}



%<|>
\begin{document}
%
\newcommand{\xTick}[1]{\draw[] (#1\xu,0.6ex) -- (#1\xu,-0.6ex) node[anchor=north,yshift=-0.5ex](NTx) {$#1$};}
\newcommand{\yTick}[1]{\draw[] ([xshift=0.6ex]-1\xu,#1\yu) -- ([xshift=-0.6ex]-1\xu,#1\yu) node[anchor=east,xshift=-0.5ex](NTy) {$#1$};}
%
%\begin{frame}{}
\centering
%
\newdimen\xl
\xl=\textwidth
%
\newdimen\xu
\xu=0.1244\xl
%
\newdimen\yuO
\yuO=0.2857142857142857143\xu
\newdimen\yu
\yu=0.5\yuO
%
\begin{tikzpicture}[line width=1pt,inner sep=0pt,outer sep=0pt,x=\xu,y=\yu]
%
\draw[gray,dashed] (0\xu,0\yu) -- node(NTP){} (0\xu,35\yu);
\draw[gray] (-1\xu,34\yu) -- node(NTPa){} ([xshift=-1pt]0\xu,34\yu);
\draw[gray] ([xshift=1pt]0\xu,34\yu) -- node(NTPb){} (4\xu,34\yu);
\draw[gray] ([xshift=1.2pt,yshift=-0.6ex]0\xu,34\yu) -- ([xshift=1.2pt,yshift=0.6ex]0\xu,34\yu);
\draw[gray] ([xshift=-1.2pt,yshift=-0.6ex]0\xu,34\yu) -- ([xshift=-1.2pt,yshift=0.6ex]0\xu,34\yu);
\node[rotate=90,anchor=south,gray] at ([xshift=-0.15ex]NTP.west) {present};
\node[anchor=north,gray] at ([yshift=-0.15ex]NTPa.south) {past};
\node[anchor=north,gray] at ([yshift=-0.15ex]NTPb.south) {future};
%
\draw[blue] 
(-0.9658797997050885, 0.0007212757861812233) -- (-0.9647296840336022, 0.009739188078415895) -- (-0.9631961964716204, 0.017001491163331835) -- (-0.9616627089096386, 0.022931335472339005) -- (-0.9601292213476567, 0.02817075811222136) -- (-0.9585957337856749, 0.03296035009061085) -- (-0.9570622462236931, 0.03742370465945549) -- (-0.9555287586617113, 0.04163496120342617) -- (-0.9539952710997295, 0.04564300216471936) -- (-0.9509282959757659, 0.05317788506672641) -- (-0.9493948084137841, 0.05674941884384531) -- (-0.9478613208518023, 0.06021200309188397) -- (-0.9447943457278387, 0.06685699988170361) -- (-0.9386603954799114, 0.07925502192203798) -- (-0.926392494984057, 0.10156178405370801) -- (-0.9248590074220752, 0.10417518681759041) -- (-0.9233255198600934, 0.10675646399478612) -- (-0.9202585447361298, 0.11182870827226182) -- (-0.9141245944882025, 0.12164817392451498) -- (-0.901856693992348, 0.1402093472810057) -- (-0.9001942177514162, 0.14263066484959114) -- (-0.8985317415104842, 0.14503201330597626) -- (-0.8952067890286204, 0.14977744378159683) -- (-0.8885568840648929, 0.1590557951318205) -- (-0.8752570741374377, 0.17687206369219824) -- (-0.8486574542825274, 0.21017382561261846) -- (-0.7954582145727068, 0.270437608585903) -- (-0.7939059078160902, 0.2721024142835077) -- (-0.7923536010594734, 0.2737628308870344) -- (-0.7892489875462401, 0.2770707414244853) -- (-0.7830397605197734, 0.2836365180927193) -- (-0.77062130646684, 0.29658015988710534) -- (-0.7457843983609732, 0.32180167538620286) -- (-0.6961105821492396, 0.37012347386529426) -- (-0.5987117559056199, 0.459479424070351) -- (-0.4930576542091945, 0.5522354492748194) -- (-0.3944543995089432, 0.6376656570579137) -- (-0.2875958693558862, 0.7311503498648627) -- (-0.18268614538267675, 0.8255039396371406) -- (-0.0848272684056413, 0.917059746807265) -- (0.021286884024199745, 1.0214137796849525) -- (0.12035018945786678, 1.1246432192183566) -- (0.21746468871168637, 1.2322340505828664) -- (0.3228344634183115, 1.3571822315194448) -- (0.42115339112876266, 1.48247844122981) -- (0.5277275942920194, 1.6289531922099028) -- (0.6323529912754287, 1.784761285864792) -- (0.7299275412626639, 1.941946181246252) -- (0.8357573667027047, 2.1267215781194446) -- (0.9345363451465716, 2.3139171083941354) -- (1.041570599043244, 2.534395889576788) -- (1.1466560467600688, 2.770431945999221) -- (1.2446906474807196, 3.0097730159968132) -- (1.3509805236541759, 3.2921007121330845) -- (1.4502195528314583, 3.5790953031294155) -- (1.5475097758288934, 3.8843630390247363) -- (1.6530552742791338, 4.244701527798551) -- (1.7515499257332003, 4.61078558301819) -- (1.8582998526400727, 5.043038636183987) -- (1.9631009733670974, 5.506584272645604) -- (2.060851247097948, 5.977110483139142) -- (2.166856796281604, 6.532775731374198) -- (2.2658114984690862, 7.097889012175736) -- (2.362817394476721, 7.699204652522844) -- (2.468078565937161, 8.409370302131657) -- (2.5662888904014274, 9.13084797667302) -- (2.6727544903184994, 9.98299412413475) -- (2.7721692432393974, 10.850312353681133) -- (2.869635189980448, 11.773699335783231) -- (2.975356412174304, 12.864316051936505) -- (3.074026787371986, 13.973127046647704) -- (3.180952438022474, 15.282833834360094) -- (3.285929282493114, 16.68800394954519) -- (3.3838552799675803, 18.115015582979062) -- (3.490036552894852, 19.800524345512876) -- (3.5891669788259497, 21.515364186277267) -- (3.6863485985772, 23.34056609215574) -- (3.791785493781256, 25.496340777388372) -- (3.8901715419891376, 27.687168140097437) -- (3.8918876100511697, 27.727006201317913) -- (3.8936036781132017, 27.766901582363904) -- (3.8970358142372654, 27.846864633962568) -- (3.903900086485393, 28.00748221205245) -- (3.9176286309816493, 28.33150190301047) -- (3.945085719974161, 28.990830124609335) -- (3.946801788036193, 29.032543924033277) -- (3.948517856098225, 29.07431774228778) -- (3.9519499922222887, 29.158045780856888) -- (3.9588142644704165, 29.326225892182848) -- (3.972542808966672, 29.665501764167914) -- (3.974258877028704, 29.708186298114175) -- (3.9759749450907362, 29.750932247678584) -- (3.9794070812148, 29.836608747271686) -- (3.9862713534629277, 30.008702630714353) -- (3.9879874215249598, 30.051880971117626) -- (3.989703489586992, 30.095121437674756) -- (3.993135625711056, 30.18178910695105) -- (3.994851693773088, 30.225216488842186) -- (3.99656776183512, 30.268706355231476) -- (3.9982838298971517, 30.312258796027457) -- (3.9999998979591838, 30.355873901268048);
%
\draw[orange] 
(-0.962199429556332, 0.0009506137708397941) -- (-0.9616627089096386, 0.006034726334796024) -- (-0.9601292213476567, 0.014380460798323304) -- (-0.9585957337856749, 0.02070910699358984) -- (-0.9570622462236931, 0.026179582213178364) -- (-0.9555287586617113, 0.03112670151117845) -- (-0.9539952710997295, 0.03570721815462861) -- (-0.9509282959757659, 0.04409353079881163) -- (-0.9493948084137841, 0.047995584220195966) -- (-0.9478613208518023, 0.05174506009266348) -- (-0.9447943457278387, 0.058867232103758424) -- (-0.9386603954799114, 0.07196974345821995) -- (-0.9371269079179296, 0.07505899123118243) -- (-0.9355934203559477, 0.07808612976847093) -- (-0.9325264452319841, 0.0839724574979868) -- (-0.926392494984057, 0.09517368727370129) -- (-0.9248590074220752, 0.09787152945760755) -- (-0.9233255198600934, 0.10053296116172143) -- (-0.9202585447361298, 0.10575409164409408) -- (-0.9141245944882025, 0.11583356735801724) -- (-0.901856693992348, 0.134806727523518) -- (-0.9001942177514162, 0.13727562720093767) -- (-0.8985317415104842, 0.1397229660598342) -- (-0.8952067890286204, 0.14455597166369683) -- (-0.8885568840648929, 0.15399405000346664) -- (-0.8752570741374377, 0.1720814415864737) -- (-0.8486574542825274, 0.20579855051730805) -- (-0.7954582145727068, 0.2666344682448449) -- (-0.7939059078160902, 0.26831301244536426) -- (-0.7923536010594734, 0.26998705061409933) -- (-0.7892489875462401, 0.273321865351014) -- (-0.7830397605197734, 0.27994017298564394) -- (-0.77062130646684, 0.29298432821743153) -- (-0.7457843983609732, 0.3183923259163759) -- (-0.6961105821492396, 0.3670489418863991) -- (-0.5987117559056199, 0.45699352340874444) -- (-0.4930576542091945, 0.5503535888314007) -- (-0.3944543995089432, 0.6363263154848258) -- (-0.2875958693558862, 0.7303517682852708) -- (-0.18268614538267675, 0.8251439690272293) -- (-0.0848272684056413, 0.9169738850411564) -- (0.021286884024199745, 1.0214077625584406) -- (0.12035018945786678, 1.1244311975727432) -- (0.21746468871168637, 1.2314739670690544) -- (0.3228344634183115, 1.355332160649961) -- (0.42115339112876266, 1.4790301015175922) -- (0.5277275942920194, 1.622987802969384) -- (0.6323529912754287, 1.7753551294548584) -- (0.7299275412626639, 1.928285242500422) -- (0.8357573667027047, 2.1070791690203694) -- (0.9345363451465716, 2.2871703159070935) -- (1.041570599043244, 2.4979858397098935) -- (1.1466560467600688, 2.722190786993688) -- (1.2446906474807196, 2.9480390649932464) -- (1.3509805236541759, 3.2126096635684287) -- (1.4502195528314583, 3.4796149890680925) -- (1.5475097758288934, 3.7615881841022083) -- (1.6530552742791338, 4.091879653891857) -- (1.7515499257332003, 4.424767220196425) -- (1.8582998526400727, 4.814561812073761) -- (1.9631009733670974, 5.228885644509902) -- (2.060851247097948, 5.645781480656196) -- (2.166856796281604, 6.133649345844436) -- (2.2658114984690862, 6.625162493907418) -- (2.362817394476721, 7.143336577993389) -- (2.468078565937161, 7.749309610220611) -- (2.5662888904014274, 8.358708659098609) -- (2.6727544903184994, 9.070937949502927) -- (2.7721692432393974, 9.788024677291846) -- (2.869635189980448, 10.543379684766624) -- (2.975356412174304, 11.425522611887867) -- (3.074026787371986, 12.312033446235164) -- (3.180952438022474, 13.346687394338197) -- (3.285929282493114, 14.442819585363598) -- (3.3838552799675803, 15.542301068734712) -- (3.490036552894852, 16.824487608601228) -- (3.5891669788259497, 18.11202441155382) -- (3.6863485985772, 19.465005747171077) -- (3.791785493781256, 21.041609748723253) -- (3.8901715419891376, 22.62184532694885) -- (3.8918876100511697, 22.650385494762833) -- (3.8936036781132017, 22.678959930385446) -- (3.8970358142372654, 22.736211760517918) -- (3.903900086485393, 22.851128346866304) -- (3.9176286309816493, 23.082621982853084) -- (3.945085719974161, 23.5523217378825) -- (3.946801788036193, 23.5819779530751) -- (3.948517856098225, 23.611669700032564) -- (3.9519499922222887, 23.67115995004791) -- (3.9588142644704165, 23.79056860249861) -- (3.972542808966672, 24.031107577000103) -- (3.974258877028704, 24.0613371471601) -- (3.9759749450907362, 24.09160289725146) -- (3.9794070812148, 24.152243100769102) -- (3.9862713534629277, 24.27395946834465) -- (3.9879874215249598, 24.304479624855123) -- (3.989703489586992, 24.335036289500973) -- (3.993135625711056, 24.396259308123117) -- (3.994851693773088, 24.42692574467013) -- (3.99656776183512, 24.45762885449405) -- (3.9982838298971517, 24.488368678988994) -- (3.9999998979591838, 24.519145259592673);
%
\draw[anchor=south west] (-1\xu,0) node[minimum height=35\yu,minimum width=5\xu,draw] {};
%
\xTick{-1}\xTick{0}\xTick{1}\xTick{2}\xTick{3}\xTick{4}
%
\yTick{0}\yTick{10}\yTick{20}\yTick{30}
\yTick{5}\yTick{15}\yTick{25}\yTick{35}
%
\coordinate (Cx) at (1.5\xu,0\yu);
\coordinate (Cy) at (-1\xu,17.5\yu);
\node[anchor=east](NLy) at ([xshift=-2ex]Cy -| NTy.west) {$a$};
\node[anchor=north](NLx) at ([yshift=-2ex]Cx |- NTx.south) {$t/t_\mathrm{H}$};
%
\node[blue,anchor=south east,align=center] at (3.5225\xu,20\yu) {standard\\[-0.6ex]Friedmann\\[-0.6ex]equations};%(3.43755\xu,20\yu)
\node[orange,anchor=north west,align=center] at (2.99\xu,11.5\yu) {extension\\[-0.6ex]with\\[-0.6ex]memory};%(2.8175\xu,11.5\yu)
%
%\draw[anchor=south west,red] (NLy.west |- NLx.south) node[minimum height=35\yu,minimum width=246pt,draw] {};
%
\end{tikzpicture}
%\end{frame}
%
%<|>
\end{document}
